Numerical Solution of Initial Value Problems

Welcome to a beautiful subject in scientific computing: numerical solution of ordinary differential equations (ODEs) with initial conditions.

==> ODE12.m <==
function [T,Y] = ODE12(f,y0,tspan,tol)
% Adaptive method of order 1 with RK1 and RK2 methods 
% Inputs: 
%  f: right hand side function f(t,y)
%  y0: initial condition 
%  tspan: [t0, tfinal] 
%  tol: predefined error 
% Output:
%  T: vector of time steps
%  Y: solution 

t = tspan(1); Y = y0; T = t;
h = tol^(1/3);
while t <= tspan(2)
   f1 = f(t,y0);
   f2 = f(t+h/2,y0+h/2*f1);
   e = norm(h*(f2-f1),inf);   
   if e < tol
      yt = y0 + h*f2;
      y0 = yt; t = t + h; 
      Y = [Y yt]; T = [T t];
      h = tol^(1/3);
   else
      h = 0.8*h*(tol/e)^(1/2);
   end
end
